A self-similar aperiodic set of 19 Wang tiles

We define a Wang tile set $\mathcal{U}$ of cardinality 19 and show that the set $\Omega_\mathcal{U}$ of all valid Wang tilings $\mathbb{Z}^2\to\mathcal{U}$ is self-similar, aperiodic and is a minimal subshift of $\mathcal{U}^{\mathbb{Z}^2}$. Thus $\mathcal{U}$ is the second smallest self-similar aperiodic Wang tile set known after Ammann's set of 16 Wang tiles. The proof is based on the unique composition property. We prove the existence of an expansive, primitive and recognizable $2$-dimensional morphism $\omega:\Omega_\mathcal{U}\to\Omega_\mathcal{U}$ that is onto up to a shift. The proof of recognizability is done in two steps using at each step the same criteria (the existence of marker tiles) for proving the existence of a recognizable one-dimensional substitution that sends each tile either on a single tile or on a domino of two tiles.

==> for_article1.sage <==
# -*- coding: utf-8 -*-
r"""
A self-similar aperiodic set of 19 Wang tiles

This contains the code to create the images and other input (tex + pdf)
files of the article "A self-similar aperiodic set of 19 Wang tiles".

USAGE:

    sage for_article1.sage

Tested with Sage (Version 8.2) + slabbe optional package (Version 0.4.2).

INSTALLATION:

    sage -pip install slabbe=0.4.2

"""
#*****************************************************************************
#       Copyright (C) 2018 Sebastien Labbe <slabqc@gmail.com>
#
#  Distributed under the terms of the GNU General Public License (GPL)
#  as published by the Free Software Foundation; either version 2 of
#  the License, or (at your option) any later version.
#                  http://www.gnu.org/licenses/
#*****************************************************************************
from collections import defaultdict
from slabbe import WangTileSet, WangTiling
from slabbe import Substitution2d, TikzPicture

tikz_predefined_colors = ['red', 'green', 'blue!50', 'cyan ', 'magenta',
'yellow', 'gray', 'lightgray', 'brown', 'lime', 'olive', 'orange', 'pink',
'purple', 'teal!50', 'violet!50', 'white']

COLORS = defaultdict(lambda : 'white')
COLORS.update(dict(zip('ABCDEFGHIJKLMNOP', tikz_predefined_colors)))

def write_str_to_file(s, filename):
    with open(filename, 'w') as f:
        print "creation of {}".format(filename)
        f.write(s)

join_str = lambda L:''.join(map(str, L))
join_str_comma = lambda L:','.join(map(str, L))

tilesU_old = ['GLCL', 'GLEO', 'FOHL', 'BOIO', 'ALIO', 'FOJO', 'CNIP', 'HPJP',
'HPHN', 'EPIP', 'IPIK', 'HKDP', 'EPGP', 'HKFP', 'IPGK', 'JMFP', 'IKBM',
'IKAK', 'DMFK']

tilesU = [ 'FOJO', 'FOHL', 'JMFP', 'DMFK', 'HPJP', 'HPHN', 'HKFP', 'HKDP',
'BOIO', 'GLEO', 'GLCL', 'ALIO', 'EPGP', 'EPIP', 'IPGK', 'IPIK', 'IKBM',
'IKAK', 'CNIP', ]

# color = {0:'white',1:'red',2:'cyan',3:'green',4:'white'}
U = WangTileSet(tilesU)
d = {0: [[11]], 1: [[8]], 2: [[13]], 3: [[9]], 4: [[17]], 5: [[16]], 6: [[14]], 7: [[15]], 8: [[11, 1]], 9: [[8, 0]], 10: [[18, 5]], 11: [[12, 6]], 12: [[13, 7]], 13: [[13, 4]], 14: [[10, 1]], 15: [[9, 1]], 16: [[17, 3]], 17: [[16, 3]], 18: [[14, 6]], 19: [[15, 7]], 20: [[14, 2]]}
alpha = Substitution2d(d)
tilesV = U.desubstitute(alpha, join_str)
tilesV = [tilesV[i] for i in range(len(tilesV))]
V = WangTileSet(tilesV) 
d = {0: [[4]], 1: [[5]], 2: [[7], [0]], 3: [[4], [1]], 4: [[5], [1]], 5: [[6], [1]], 6: [[7], [1]], 7: [[2], [3]], 8: [[16]], 9: [[17]], 10: [[18]], 11: [[20]], 12: [[18], [8]], 13: [[19], [8]], 14: [[20], [9]], 15: [[11], [15]], 16: [[12], [15]], 17: [[10], [14]], 18: [[13], [15]]}
beta = Substitution2d(d)

d = {0: [[0]], 1: [[1]], 2: [[2]], 3: [[7]], 4: [[3]], 5: [[4]], 6: [[6]], 7:
        [[5]], 8: [[10]], 9: [[8]], 10: [[9]], 11: [[11]], 12: [[13]], 13:
        [[12]], 14: [[16]], 15: [[15]], 16: [[17]], 17: [[18]], 18: [[14]]}
gamma = Substitution2d(d)

beta_gamma = beta*gamma


tilesW = V.desubstitute(beta_gamma, join_str)
tilesW = [tilesW[i] for i in range(len(tilesW))]
W = WangTileSet(tilesW) 

omega = alpha*beta*gamma

def create_macro_U():
    U.create_macro_file('article1_macro_tiles_U.tex', 'UTile', color=None,
            size=1, scale=.9, font=r'\tiny', label_shift=.2) 
    U.create_macro_file('article1_macro_tiles_U_color.tex', 'UTileColor',
            color=COLORS, size=1, scale=.9, font=r'\tiny', label_shift=.2) 

def create_transducerU(use_pos=False):
    G = U.to_transducer_graph(join_str_comma)
    if use_pos:
        # bad idea: just do them by hand!
        pos = dict(A=(-1,.5),B=(-1,-.5),C=(1,-1),D=(4,0),E=(1,1),
                F=(3,-1),G=(1,0),H=(3,1),I=(0,0),J=(2,0))
        f = lambda label:','.join(label)
        assert all(len(label)==1 for (u,v,label) in G.edges())
        edges = [(u,v,'${{{}}}$'.format(label[0])) for (u,v,label) in G.edges()]
        GG = DiGraph(edges, format='list_of_edges', loops=True, multiedges=True)
        GG.set_pos(pos)
        tikz = TikzPicture.from_graph_with_pos(GG, scale=2)
        tikz.tex('article1_transducer_U.tex')
    else:
        print TikzPicture.from_graph(G).pdf('article1_transducer_U.pdf')



def create_macro_V():
    V.create_macro_file('article1_macro_tiles_V.tex', 'VTile', 
            color=None, size=1, scale=.9, font=r'\tiny', label_shift=.2) 

def create_alpha():
    output = alpha.wang_tikz(tilesV, U, scale=.9,font=r'\tiny', ncolumns=5)
    _ = output.tex(filename='article1_alpha.tex', include_header=False)
    output = alpha.wang_tikz(tilesV, U, scale=.9,font=r'\footnotesize', ncolumns=7)
    _ = output.tex(filename='article1_alpha-for-slides.tex', include_header=False)


def create_beta():
    output = beta_gamma.wang_tikz(tilesW, V, scale=.9,font=r'\tiny')
    _ = output.tex(filename='article1_beta.tex', include_header=False)
    output = beta_gamma.wang_tikz(tilesW, V, scale=.9,font=r'\footnotesize', ncolumns=4)
    _ = output.tex(filename='article1_beta-for-slides.tex', include_header=False)

def create_macro_W():
    W.create_macro_file('article1_macro_tiles_W.tex', 'WTile', 
            color=None, size=1, scale=.9, font=r'\tiny', label_shift=.2) 

def create_U_tabular():
    t = U.tikz(ncolumns=7, bottom_left_edges=False, top_right_edges=False,
            color=COLORS, id=None, scale=1, font=r'\tiny')
    _ = t.pdf('article1_U-ncolumns7.pdf')
    _ = t.tex('article1_U-ncolumns7.tex', include_header=False)

def create_U_decomposition():
    t = omega.wang_tiles_codomain_tikz(codomain_tiles=U, ncolumns=7,
            bottom_left_edges=False, top_right_edges=False,
            color=COLORS, id=None, scale=.9, font=r'\tiny')
    _ = t.pdf('article1_U-decomposition.pdf')
    _ = t.tex('article1_U-decomposition.tex', include_header=False)

def create_omega():
    output = omega.wang_tikz(tilesU, U, scale=.9,font=r'\tiny')
    _ = output.tex(filename='article1_omega.tex', include_header=False)

def create_omega_squared():
    output = (omega*omega).wang_tikz(tilesU, U, scale=.9,font=r'\tiny', ncolumns=3)
    _ = output.tex(filename='article1_omega_squared.tex', include_header=False)

def create_image_5th_of_4():
    image_5th_of4 = WangTiling(omega([[4]], 5), tilesU)
    extra = [r'\foreach \x in {2,7,10}',
             r'\draw[very thick, dashed] (\x,0) -- (\x,8);',
             r'\foreach \y in {2,7}',
             r'\draw[very thick, dashed] (0,\y) -- (13,\y);',
             r'\foreach \x in {0,3,5,8,11,13}',
             r'\draw[very thick] (\x,0) -- (\x,8);',
             r'\foreach \y in {0,3,5,8}',
             r'\draw[very thick] (0,\y) -- (13,\y);',]
    extra = '\n'.join(extra)
    tikz = image_5th_of4.tikz(color=COLORS,id=None,scale=.9,font=r'\tiny',
            bottom_left_edges=False,top_right_edges=False, extra=extra)
    tikz.pdf('article1_image_5th_of4.pdf')
    tikz.tex('article1_image_5th_of4.tex', include_header=False)

def print_set_to_file(s, filename, ncolumns=4, start=r'\{', end=r'\}',
        sep=r',', eol=r',\\&\hspace{10mm}'):
    L = [start]
    for i,a in enumerate(s):
        L.append(latex(a))
        if (i+1) == len(s):
            L.append(end)
        elif (i+1) % ncolumns == 0:
            L.append(eol)
        else:
            L.append(sep)
    output = '\n'.join(L)
    write_str_to_file(output, filename)

def create_dominoes_U():
    U_dominoes_2 = U.dominoes_with_surrounding(i=2, radius=2)
    s = [(var('u_{}'.format(a)),var('u_{}'.format(b))) for a,b in sorted(U_dominoes_2)]
    print_set_to_file(s, 'article1_U_dominoes_2_radius_2.tex', ncolumns=8)
    [R] = U.find_markers(radius=2)
    P = sorted((u,v) for (u,v) in U_dominoes_2 if (u not in R) and v in R)
    print "P (for U) =", P
    P = [LatexExpr(r"\begin{{array}}{{|c|}}\hline u_{{{}}} "
         r"\\ u_{{{}}} \\ \hline \end{{array}}".format(v,u)) for (u,v) in P]
    print_set_to_file(P, 'article1_set_P_for_tiles_U.tex', start=r'\left\{',
            end=r'\right\}', sep=r'\,,\,', ncolumns=13)

def create_dominoes_V():
    V_dominoes_1 = V.dominoes_with_surrounding(i=1, radius=1)
    s = [(var('v_{}'.format(a)),var('v_{}'.format(b))) for a,b in sorted(V_dominoes_1)]
    print_set_to_file(s, 'article1_V_dominoes_1_radius_1.tex', ncolumns=8)
    [R] = V.find_markers(i=1, radius=1)
    P = sorted((u,v) for (u,v) in V_dominoes_1 if (u not in R) and v in R)
    print "P (for V) =", P
    P = [LatexExpr(r"\begin{{array}}{{|cc|}}\hline v_{{{}}} "
         r"& v_{{{}}} \\ \hline \end{{array}}".format(u,v)) for (u,v) in P]
    print_set_to_file(P, 'article1_set_P_for_tiles_V.tex', start=r'',
            end=r'', sep=r'\,,\,', eol=r'\,,\\[2mm]', ncolumns=7)


def create_2x2_factors():
    tilings = U.tiling_with_surrounding(2,2,solver='Gurobi') # 4s, if Gurobi is installed
    #tilings = U.tiling_with_surrounding(2,2,solver='dancing_links') # 4min (alternative)
    S = sorted(t.table() for t in tilings)
    M = [matrix.column([col[::-1] for col in s]) for s in S]
    M = [matrix(2, [var('u_{}'.format(a)) for a in m.list()]) for m in M]
    print_set_to_file(M, 'article1_all_2x2_factors.tex', ncolumns=8, 
            start=r'\left\{\begin{array}{cccccccc}',
            end=r'\end{array}\right\}',
            sep=r',&', eol=r',\\[4mm]')

def all():
    create_macro_U()
    create_macro_V()
    create_macro_W()

    create_U_tabular()
    create_U_decomposition()
    create_image_5th_of_4()
    create_transducerU(use_pos=False)

    create_alpha()
    create_beta()
    create_omega()
    create_omega_squared()

    create_dominoes_U()
    create_dominoes_V()
    create_2x2_factors()

#all()

